Certification for Polynomial Systems via Square Subsystems

We consider numerical certification of approximate solutions to a system of polynomial equations with more equations than unknowns by first certifying solutions to a square subsystem. We give several approaches that certifiably select which are solutions to the original overdetermined system. These approaches each use different additional information for this certification, such as liaison, Newton-Okounkov bodies, or intersection theory. They may be used to certify individual solutions, reject nonsolutions, or certify that we have found all solutions.

==> paper_bottom/remake.sh <==
latex art
bibtex art
latex art
latex art
dvipdfm art.dvi

